Self-force calculations with numerical relativity methods

To model gravitational waveforms from extreme mass-ratio inspirals (EMRIs) for the upcoming LISA space mission, gravitational self-force calculations are needed to second order in perturbation theory. However, to date these calculations have only been attempted for the simplest case of circular orbits in Schwarzschild spacetime. In this work, we present a new computational method aimed at performing generic second-order self-force calculations in Kerr spacetime using methods from the adjacent field of numerical relativity. We perform an $m$-mode separation of variables, add null (``$vtu$'') slicing in horizon-penetrating coordinates, and solve the resulting elliptic partial differential equations using high-order discontinuous Galerkin discretization, adaptive mesh refinement, and an iterative Krylov-type linear solver with parallelizable multigrid-Schwarz preconditioning. We find that our method achieves exponential convergence for the self-force on a scalar point charge in Kerr spacetime up to spins of $|a|/M=0.998$ (Thorne limit) on circular equatorial orbits as close as the innermost stable circular orbit (prograde and retrograde), despite the nonsmooth solution on the grid. We solve for 20 $m$-modes in parallel in a few seconds and retain the flexibility to extend the method to gravitational self-force and more generic orbits in the future. The code to perform these calculations is publicly available in the open-source numerical relativity code SpECTRE.

==> anc/ScalarSelfForce.yaml <==
# Distributed under the MIT License.
# See LICENSE.txt for details.

Description: >
  Solve for the scalar self-force on a particle in a circular equatorial
  orbit around a Kerr black hole.

  Example:
    spectre run ScalarSelfForce.yaml -o "test_ssf" \
      -p spin=0 -p orbital_radius=10 -p m_mode=2
      -p inner_radius=2 -p outer_radius=1e4 \
      -p worldtube_radius=4.8 -p worldtube_dz2=0.25 -p P=4 -p L=0

  Then, for example, run 'spectre generate-id' on the volume data output to view
  in ParaView or inspect the reduction data output to see the extracted
  self-force at the particle.
Executable: SolveScalarSelfForce
ExpectedOutput:
  - ScalarSelfForceReductions.h5
  - ScalarSelfForceVolume0.h5

---

Background: &background
  CircularOrbit:
    BlackHoleMass: &bh_mass 1.
    BlackHoleSpin: &bh_spin {{ spin }}
    OrbitalRadius: &orbital_radius {{ orbital_radius }}
    MModeNumber: &m_mode_number {{ m_mode }}
    HyperboloidalSlicingTransitions:
      - &v_to_t_transition {{ orbital_radius - worldtube_radius * 1.5 }}
      - *v_to_t_transition
      - &t_to_u_transition {{ orbital_radius + worldtube_radius * 3 }}
      - *t_to_u_transition
    PenetratingHorizon: True
    ImposeEquatorialSymmetry: True

ScalarSelfForce:
  NullSlicingBlocks:
    # v-slicing blocks
    - Block0
    - Block5
    # u-slicing blocks
    - Block4
    - Block9

InitialGuess: *background

RandomizeInitialGuess: None

DomainCreator:
  AlignedLattice:
    # Order of dimensions is (r, theta)
    BlockBounds:
      # radial (r coordinate)
      - - {{ inner_radius }}
        - *v_to_t_transition
        - {{ orbital_radius - worldtube_radius }}
        - {{ orbital_radius + worldtube_radius }}
        - *t_to_u_transition
        - &outer_radius {{ outer_radius }}
      # angular (z^2 coordinate)
      - [0., {{ worldtube_dz2 }}, 1.]
    Distributions:
      # radial
      - [Linear, Linear, Linear, Linear, &outer_shell_distribution Inverse]
      # angular
      - [Linear, Linear]
    SingularityPositions:
      # radial
      - [0., 0., 0., 0., 0.]
      # angular
      - [0., 0.]
    InitialGridPoints: [{{ P }}, {{ P }}]
    InitialLevels: [{{ L }}, {{ L }}]
    RefinedGridPoints: []
    BlocksToExclude: []
    RefinedLevels:
      # middle row
      - LowerCornerIndex: [0, 0] # middle left
        UpperCornerIndex: [1, 1]
        Refinement: [ {{ L }}, {{ L }} ]
      - LowerCornerIndex: [1, 0] # middle transition left
        UpperCornerIndex: [2, 1]
        Refinement: [ {{ L }}, {{ L }} ]
      - LowerCornerIndex: [2, 0] # source region
        UpperCornerIndex: [3, 1]
        Refinement: [ {{ L + 1 }}, {{ L + 1 }} ]
      - LowerCornerIndex: [3, 0] # middle transition right
        UpperCornerIndex: [4, 1]
        Refinement: [ {{ L }}, {{ L + 1 }} ]
      - LowerCornerIndex: [4, 0] # middle right
        UpperCornerIndex: [5, 1]
        Refinement: [ {{ L + 1 }}, {{ L }} ]
      # top row
      - LowerCornerIndex: [0, 1] # top left
        UpperCornerIndex: [1, 2]
        Refinement: [ {{ L }}, {{ L }} ]
      - LowerCornerIndex: [1, 1] # top transition left
        UpperCornerIndex: [2, 2]
        Refinement: [ {{ L }}, {{ L }} ]
      - LowerCornerIndex: [2, 1] # top middle
        UpperCornerIndex: [3, 2]
        Refinement: [ {{ L + 1 }}, {{ L + 1 }} ]
      - LowerCornerIndex: [3, 1] # top transition right
        UpperCornerIndex: [4, 2]
        Refinement: [ {{ L }}, {{ L + 1 }} ]
      - LowerCornerIndex: [4, 1] # top right
        UpperCornerIndex: [5, 2]
        Refinement: [ {{ L + 1 }}, {{ L }} ]
    BoundaryConditions: &boundary_conditions
      # radial
      - Lower: None
        Upper:
{% if m_mode == 0 %}
          None
{% else %}
          Sommerfeld:
            BlackHoleMass: *bh_mass
            BlackHoleSpin: *bh_spin
            OrbitalRadius: *orbital_radius
            MModeNumber: *m_mode_number
            HyperboloidalSlicing: True
            Order: 2
{% endif %}
      # angular
      - None

Amr:
  Verbosity: Quiet
  Criteria:
    - RefineAtPuncture
    - IncreaseResolution
    # - TruncationError:
    #     VariablesToMonitor: [MMode]
    #     AbsoluteTarget: 1.e-11
    #     RelativeTarget: 1.e-11
    # - Persson:
    #     VariablesToMonitor: [MMode]
    #     NumHighestModes: 1
    #     Exponent: 4.
    #     AbsoluteTolerance: 0.
    #     CoarseningFactor: 0.1
  Policies:
    Isotropy: Anisotropic
    EnforceTwoToOneBalanceInNormalDirection: True
    Limits:
      NumGridPoints: Auto
      RefinementLevel: Auto
      ErrorBeyondLimits: True
    AllowCoarsening: True
  MaxCoarseLevels: Auto
  Iterations: 8

PhaseChangeAndTriggers:
  # Run AMR in every iteration, but not on the initial guess
  - Trigger:
      EveryNIterations:
        N: 1
        Offset: 1
    PhaseChanges:
      - VisitAndReturn(EvaluateAmrCriteria)
      - VisitAndReturn(AdjustDomain)
      - VisitAndReturn(UpdateSections)
      - VisitAndReturn(CheckDomain)

Discretization:
  DiscontinuousGalerkin:
    PenaltyParameter: 1.5
    Massive: True
    Quadrature: Gauss
    Formulation: StrongInertial

Observers:
  VolumeFileName: "ScalarSelfForceVolume"
  ReductionFileName: "ScalarSelfForceReductions"

LinearSolver:
  Gmres:
    ConvergenceCriteria:
      MaxIterations: 500
      RelativeResidual: 0
      AbsoluteResidual: 1.e-12
    Verbosity: Quiet

  Multigrid:
    Iterations: 1
    InitialCoarseLevels: {{ L }}
    PreSmoothing: True
    UseBottomSolver: True
    PostSmoothingAtBottom: False
    Verbosity: Silent
    OutputVolumeData: False
    ComplexShift: 0.0

  SchwarzSmoother:
    Iterations: 2
    MaxOverlap: Auto
    Verbosity: Silent
    SubdomainSolver:
      ExplicitInverse:
        WriteMatrixToFile: None
        ComplexShift: 0.0
    ObservePerCoreReductions: False
    OutputVolumeData: False

EventsAndTriggersAtIterations:
  - Trigger: Always
    Events:
      - ObserveSelfForce
      - ObserveFields:
          SubfileName: VolumeData
          VariablesToObserve:
            - MMode
            - SingularField
            - RadiallyCompressedCoordinates
          BlocksToObserve: All
          InterpolateToMesh: None
          CoordinatesFloatingPointType: Double
          FloatingPointTypes: [Double]

RadiallyCompressedCoordinates:
  InnerRadius: *t_to_u_transition
  OuterRadius: *outer_radius
  Compression: *outer_shell_distribution

BuildMatrix:
  MatrixSubfileName: None
  Verbosity: Silent
  EnableDirectSolve: True

Parallelization:
  ElementDistribution: NumGridPoints

ResourceInfo:
  AvoidGlobalProc0: false
  Singletons: Auto

